The Fine Structure of Preferential Attachment Graphs I: Somewhere-Denseness

Preferential attachment graphs are random graphs designed to mimic properties of typical real world networks. They are constructed by a random process that iteratively adds vertices and attaches them preferentially to vertices that already have high degree. We use improved concentration bounds for vertex degrees to show that preferential attachment graphs contain asymptotically almost surely (a.a.s.) a one-subdivided clique of size at least $(\log n)^{1/4}$. Therefore, preferential attachment graphs are a.a.s somewhere-dense. This implies that algorithmic techniques developed for sparse graphs are not directly applicable to them. The concentration bounds state: Assuming that the exact degree $d$ of a fixed vertex (or set of vertices) at some early time $t$ of the random process is known, the probability distribution of $d$ is sharply concentrated as the random process evolves if and only if $d$ is large at time $t$.

==> code/exact_probs.py <==
from urns import polya_urn, probability_iter, probability_all_k
import sys

def main():
    t = int(sys.argv[1])
    d = int(sys.argv[2])
    n = int(sys.argv[3])
    k1 = int(sys.argv[4])
    k2 = int(sys.argv[5])
    color = sys.argv[6]

    if any([i < 0 for i in [t,n,k1,k2,d]]):
        print "negative inputs not allowed"
        return -1

    steps_to_do = n-t
    if steps_to_do < 1:
        print "n has to be larger than t"
        return -1

    if d==0:
        d=1
        t=t-1   
    n=steps_to_do
    st = 1 + 2*t
    b0 = st - d
    a0 = d

    urn = polya_urn(1,1,0,2,a0,b0)

    for (k,prob) in probability_all_k(urn,n,k1,k2):
        print "plot(%d,%7.6f,%s);" % (k, prob, color)


if __name__ == "__main__":
    main()


==> code/sample.cpp <==
#include <iostream>
#include <cstdlib>
#include <vector>
#include <fstream>
#include <omp.h>
using namespace std;


int sim_degree_parallel(int d, int t, int n, unsigned int *seed) {
    while(t < n) {
        t++;
        if(rand_r(seed)*static_cast<double>(2*t-1) < static_cast<double>(RAND_MAX)*static_cast<double>(d)) {
            d++;
        }
    }
    return d;
}

int sample_parallel(const int d, const int t, const int n, ostream &out) {

    omp_lock_t writelock;
    omp_init_lock(&writelock);
    int iam = 0, np = 1;
    const int N = max(10000000/n, 1);

    #pragma omp parallel default(shared) private(iam, np)
    {
        #if defined (_OPENMP)
          np = omp_get_num_threads();
          iam = omp_get_thread_num();
        #endif
        unsigned int seed = (iam+1) * rand();

        int r = 0;
        vector<int> samples;
        samples.reserve(N);
        while(1){
            samples.clear();
            for(int i = 0; i < N; i++){
                samples.push_back(sim_degree_parallel(d,t,n,&seed));
            }
            omp_set_lock(&writelock);
            for(int i = 0; i < N; i++){
                out << samples[i] << endl;
            }
            omp_unset_lock(&writelock);
            r++;
            //cout << "thread " << iam << "/" << np << ": " << N*r << endl;
        }

    }
    return 0;
}

int main(int argc, char* argv[])
{
    srand (time(NULL));
    string filename = "degrees_" + string(argv[1]) + "-" + string(argv[2]) + "-" + string(argv[3]);
    //ofstream out(filename.c_str(), std::ofstream::app | std::ofstream::out);

    sample_parallel(stoi(argv[1]),stoi(argv[2]),stoi(argv[3]),cout);
    return 0;
}


==> code/urns.py <==
#!/usr/bin/env python2
import random
from math import sqrt
import math
from scipy.special import binom
from scipy.special import gamma
import time,sys
import numpy



def binom2(x,y):
    if y==0: return 1
    value = binom(x,y)
    if math.isnan(value):
        return 0
    else:
        return value

def binom3(x,y):
    return gamma(x+1)*1.0/(gamma(y+1)*gamma(x-y+1))


#k is always how often color A was increased not the total number
def oneone(a_0,b_0,n,k):
    if b_0==0 and n==k: return 1
    if b_0==0 and n!=k: return 0
    if k<0 or k > n: return 0
    if n==0 and 0 == k: return 1
    if n==0 and 0 != k: return 0
    return binom2(a_0+k-1,a_0-1)*binom2(n+b_0-k-1,b_0-1)*1.0/binom2(a_0+b_0+n-1,a_0+b_0-1)

def twotwo(a_0,b_0,n,k):
    return oneone(a_0/2.0,b_0/2.0,n,k)

def onetwo_easy(n,k):
    if k < 2 or k>n+1:
        return 0
    return (k-1)/float(n) * 2**(k-1)* binom2(2*n-k,n-1)/float(binom2(2*n,n))

#Lemma 4.6
def onetwo_k_is_increase(a_0,n,k):
    factor = gamma(a_0/2.0)*gamma(1/2.0+n)/(gamma(a_0/2.0 + n)*gamma(1/2.0))
    factor *= binom2(k+a_0-1,k)
    return factor*onetwo_easy(n,k+1)

def onetwo(a_0,n,k):
    if a_0 > k: return 0
    if n==0 and a_0 == k: return 1
    if n==0 and a_0 != k: return 0
    if 2*n-k+a_0-1 < 0: return 0

    return onetwo_k_is_increase(a_0,n,k-a_0)

#Lemma 4.8
def onetwosum(a_0,b_0,n,k):
    x=0
    for i in range(0,n+1):
        value=twotwo(a_0,b_0,n,i)*onetwo(a_0,i,k)
        x+=value
    return x

# lemma 4.9
def lemma49(a_0,b_0,n,k):
    k = k-a_0 #because in this formula k is the increase
    # if k < 0:
    #     return 0
    # print "k", k
    upper = gamma(a_0/2.0)*binom2(k+a_0-1,k)*2**k*k
    # print "upper", upper
    lower = gamma(0.5)*binom2((a_0+b_0)/2.0 +n-1,(a_0+b_0)/2.0 -1,)
    # print "lower", lower

    value=0
    for i in range(0,n+1):
        innerUpper = gamma(1/2.0 + i)*binom2(2*i-k-1,i-1)*binom2(a_0/2.0+i-1,a_0/2.0-1)*binom2(n+b_0/2.0 -i -1,b_0/2.0 -1)
        # print gamma(1/2.0 + i)
        # print binom2(2*i-k-1,i-1)
        innerLower = gamma(a_0/2.0 + i)*i*binom2(2*i,i)
        # print "i",i, "innerUpper", innerUpper,"innerLower", innerLower
        if innerUpper != 0:
            value += innerUpper/float(innerLower)


    return upper/float(lower) * value

def lemma49_alt(a_0,b_0,n,k):
    k = k-a_0 #because in this formula k is the increase
    # if k < 0:
    #     return 0
    # print "k", k
    upper = gamma(a_0/2.0)*binom2(k+a_0-1,k)*2**k*k
    # print "upper", upper
    lower = gamma(0.5)*binom2((a_0+b_0)/2.0 +n-1,(a_0+b_0)/2.0 -1,)
    # print "lower", lower

    value=0
    for i in range(0,n+1):
        first = binom2(a_0/2.0+i-1,a_0/2.0-1)*binom2(n+b_0/2.0-i-1,b_0/2.0-1)*1.0
        factor = gamma(1/2.0+i)/(gamma(a_0/2.0 + i))
        return factor*onetwo_easy(n,k+1)
        second = factor*1/float(i) * binom2(2*i-k,i-1)/float(binom2(2*i,i))
        value += first*second


    return upper/float(lower) * value


class polya_urn(object):
    def __init__(self,a,b,c,d,a_0,b_0):
        self.a = a
        self.b = b
        self.c = c
        self.d = d
        self.a_0 = a_0
        self.b_0 = b_0
        self.red = a_0
        self.black = b_0

    def reset(self):
        self.red = self.a_0
        self.black = self.b_0

    def simulate_one(self):
        balls = self.red + self.black
        if random.random() <= self.red/float(balls):
            self.red += self.a
            self.black += self.b
        else:
            self.red += self.c
            self.black += self.d

    def simulate(self,n):
        for i in range(n):
            self.simulate_one()

    def copy(self):
        return polya_urn(self.a,self.b,self.c,self.d,self.a_0,self.b_0)

    def is_balanced(self):
        return self.a+self.b == self.c + self.d


class Memoize(object):
    """
    use as a decorator to avoid repeating calculations
    previously done by the decorated function
    (do not use for functions with keyword arguments)
    """
    def __init__(self,f):
        self.f = f
        self.memo = {}
    def __call__(self,*args):
        if args in self.memo:
            return self.memo[args]
        result = self.f(*args)
        self.memo[args] = result
        return result

@Memoize
def probability(urn,n,k):
    sigma = urn.a+urn.b
    if n == 0:
        if k == urn.a_0:
            return 1
        else:
            return 0

    if k < urn.a_0:
        return 0
    total_balls = urn.a_0 + urn.b_0 + (n-1)*sigma
    return probability(urn,n-1,k)*(1- (k/float(total_balls))) + probability(urn,n-1,k-urn.a)*((k-urn.a)/float(total_balls))

def probability_iter(urn,n,k):
    if not urn.a == 1:
        raise Exception("This code only works for a=1")

    memory = {}
    memory[(0,urn.a_0)] = 1
    sigma = urn.a+urn.b
    for j in range(0,urn.a_0):
        memory[(0,j)] = 0

    for i in range(1,n+1):
        for j in range(0,urn.a_0):
            memory[(i,j)] = 0

    for j in range(0,k+1):
        memory[(-1,j)] = 0

    for i in range(0,n+1):
        for j in range(0,k+1):
            if (i,j) in memory:
                continue

            total_balls = urn.a_0 + urn.b_0 + (i-1)*sigma
            memory[(i,j)] = memory[(i-1,j)]*(1- (j/float(total_balls))) + memory[(i-1,j-1)]*((j-1)/float(total_balls))

    return memory[(n,k)]


def probability_all_k(urn,n,k_min=0,k_max=-1,verbose=False,maximal_data_points=-1):
    if not urn.a == 1:
        raise Exception("This code only works for a=1")

    if k_max ==-1 or k_max>n+urn.a_0:
        k_max=n+urn.a_0

    if k_max-k_min < 1:
        raise Exception("Interval contains no datapoints")

    last_vector = [0 for x in range(k_max+1)]
    last_vector[urn.a_0] = 1
    sigma = urn.a+urn.b

    if verbose:
        print "calculation"
        print "0%,", "remaning:", "??s"
        start_time = time.time()
        lastPrint=0
    for i in range(1,n+1):
        new_vector=[0 for x in range(k_max+1)]
        # print percentage and estimated remaining time if verbose is set
        if verbose:
            percentage = i/float(n)
            if percentage*100 > lastPrint + 1:
                elapsed_time = time.time() - start_time
                total_time_estimation = elapsed_time/percentage
                time_remaining = total_time_estimation - elapsed_time
                sys.stdout.write("\033[F") # Cursor up one line
                print str(int(percentage*100))+"%,", "remaining:",time.strftime('%M:%S', time.gmtime(time_remaining))+"    "
                sys.stdout.write("\033[K") # Clear to the end of line
                lastPrint = percentage*100

        # go over all k for current n via recursive formula
        for j in range(1,k_max+1):
            total_balls = urn.a_0 + urn.b_0 + (i-1)*sigma
            new_vector[j] = last_vector[j]*(1- (j/float(total_balls))) + last_vector[j-1]*((j-1)/float(total_balls))

        last_vector = new_vector
    # Iterator for selected n over all calculated k
    datapoints = k_max - k_min
    if maximal_data_points > 0:
        step_size = max(1,int(datapoints/maximal_data_points))
    else:
        step_size = 1
    for k in range(k_min,k_max+1, step_size):
        yield  (k,last_vector[k])

def probability_all_k_closed(urn,n,k_min=0,k_max=-1,verbose=False,maximal_data_points=-1):
    if k_max ==-1 or k_max>n+urn.a_0:
        k_max=n+urn.a_0

    if k_max-k_min < 1:
        raise Exception("Interval contains no datapoints")

    if verbose:
        print "calculation"
        print "0%", "remaning:", "??s"
        start_time = time.time()
        lastPrint=0

    result = []
    for i in range(k_min,k_max+1):
                # print percentage and estimated remaining time if verbose is set
        if verbose:
            percentage = i/float(k_max)
            if percentage*100 > lastPrint + 1:
                elapsed_time = time.time() - start_time
                total_time_estimation = elapsed_time/percentage
                time_remaining = total_time_estimation - elapsed_time
                sys.stdout.write("\033[F") # Cursor up one line
                print str(int(percentage*100))+"%", "remaining:",time.strftime('%M:%S', time.gmtime(time_remaining))+"    "
                sys.stdout.write("\033[K") # Clear to the end of line
                lastPrint = percentage*100

        # go over all k for current n via closed formula
        result.append(onetwosum(urn.a_0,urn.b_0,n,i))


    # Iterator for selected n over all calculated k
    datapoints = k_max - k_min
    if maximal_data_points > 0:
        step_size = max(1,int(datapoints/maximal_data_points))
    else:
        step_size = 1
    for k in range(k_min,k_max+1, step_size):
        yield  (k,result[k])

def plot(urn, n, smoothness,f = None, print_blacks=False):
    import matplotlib.pyplot as plt
    urns = []
    reds = []
    blacks = []
    for i in range(smoothness):
        urns.append(urn.copy())

    for i in range(n+1):
        if i%1000 == 0:
            print "%d/%d" %(i,n)
        red_sum = 0
        black_sum = 0
        for urn in urns:
            red_sum += urn.red
            black_sum += urn.black

        reds.append(red_sum/float(smoothness))
        blacks.append(black_sum/float(smoothness))
        for urn in urns:
            urn.simulate_one()


    x = [i for i in range(0,n+1)]


    if f is None:
        if print_blacks:
            plt.plot(x,reds,blacks)
        else:
            plt.plot(x,reds)
        plt.show()
    else:
        z= [f(i) for i in range(0,n+1)]
        plt.plot(x,reds,z)
        plt.show()


#Test if probability and onetwosum are equal
def checkBothFunctions():
    for n in range(100,150,15):
        # print n
        for a_0 in range(0,100,10):
            for b_0 in range(0,100,10):
                if a_0==0 or b_0==0:
                    continue
                print n, a_0, b_0
                total1 = 0
                total2 = 0
                #urn = polya_urn(1,0,0,1,a_0,b_0)
                urn = polya_urn(2,0,0,2,a_0,b_0)
                for k in range(0,n+1):
                    value1 = probability(urn,n,a_0+2*k)
                    # value2 = onetwosum(a_0,b_0,n,k)
                    value2 = twotwo(a_0,b_0,n,k)
                    #value1 = oneone(a_0/2,b_0/2,n,k)
                    if not numpy.isclose(value1, value2, rtol=1e-05, atol=1e-08, equal_nan=False):
                        print "values not the same for n = %d, k = %d, a_0 = %d, b_0 = %d" %(n,k,a_0,b_0)
                        print "recursive = %f" % value1
                        print "non recursive = %f" % value2.item()
                        return False
                    total1 += value1
                    total2 += value2

                if not numpy.isclose(total1, 1.0, rtol=1e-05, atol=1e-08, equal_nan=False):
                    print "recursive not 1.0 but %f" % total1
                    print "n = %d, k = %d, a_0 = %d, b_0 = %d" %(n,k,a_0,b_0)
                    return False
                if not numpy.isclose(total2, 1.0, rtol=1e-05, atol=1e-08, equal_nan=False):
                    print "non recursive not 1.0 but %f" % total2.item()
                    print "n = %d, k = %d, a_0 = %d, b_0 = %d" %(n,k,a_0,b_0)
                    return False

if __name__ == "__main__":
    if checkBothFunctions():
        print "Test successful"



# print onetwosum(5,10,100,7), "<- end wert"


